kAgent: An execution-guided crash resolution agent for the Linux kernel

Fuzzing frameworks like syzkaller have uncovered thousands of Linux kernel crashes, many of which are critical and security-sensitive. However, the ability to rapidly repair these crashes has not kept pace, particularly given the complexity and low-level nature of kernel code. Predominantly targeting user-space applications, existing LLM-based program repair techniques are not tailored to the unique challenges posed by kernel fuzz bugs-such as the absence of natural language bug reports, lack of exhaustive test oracles, and highly specialized crash artifacts. Thus, in this work, we first identify the prevalent bottlenecks that generic agents struggle with in complex systems such as the Linux kernel. Guided by these findings, we then build kAgent, a workflow-based agent inspired by how kernel developers diagnose and fix bugs, and kGym++, the co-designed toolstack supporting kAgent's requests. kAgent inspects relevant execution logs, generates execution-grounded natural language hypotheses, synthesizes candidate patches, validates patches through crash reproduction, and iteratively refines its reasoning. We ablate these agentic system features in kAgent and quantitatively analyze their contributions to the overall performance. We also report our experience on building agents for kernel crash repair. Although derived from this work on Linux, we note that our experience applies broadly to fuzzing-discovered bugs in complex systems software. We evaluate kAgent on kBenchSyz and show that it can repair up to 54.5% of crashes without localization and 65% with correct file hints. We also show kAgent's generalization on a few wild Syzkaller bugs, and how different patch types offer varying utility to developers who debug complex system software.

==> code_snippets/orig_vma_code.c <==
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{ ...
   vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
>      vrm_uncharge(vrm);
       return -ENOMEM;
   } ...
}
static void vrm_uncharge(struct vma_remap_struct *vrm)
{
   // ERROR - null ptr deref when vrm->vma is NULL
>  if (!(vrm->vma->vm_flags & VM_ACCOUNT))
       return;
   ...
}

==> code_snippets/original_snippet.c <==
if (dvbdev->adapter->conn) {
    media_device_unregister_entity(
        dvbdev->adapter->conn);
    dvbdev->adapter->conn = NULL;
    kfree(dvbdev->adapter->conn_pads);
    dvbdev->adapter->conn_pads = NULL;
}

==> code_snippets/replaced_snippet.c <==
if (dvbdev->adapter->conn) {
    media_device_unregister_entity(
        dvbdev->adapter->conn);
    kfree(dvbdev->adapter->conn);
    dvbdev->adapter->conn = NULL;
}
if (dvbdev->adapter->conn_pads) {
    kfree(dvbdev->adapter->conn_pads);
    dvbdev->adapter->conn_pads = NULL;
}

==> code_snippets/sample.js <==
function mergeOptions(target, source) {
    for (let key in source) {
      Object.assign(target[key], source[key]);
    }
    return target;
}

// Proof-of-Concept (PoC)
const obj = {}
const payload = '{"__proto__": {"toString": "Hacked"}}';
mergeOptions(obj, JSON.parse(payload));

// All objects have the polluted property
const newObj = {};
console.log(newObj.toString); // "Hacked"

==> code_snippets/sum.c <==
int main(int x, int y) {
  return x+y;
}


==> code_snippets/vma_example.c <==
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{
   ...
   vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
>      vrm_uncharge(vrm);
       return -ENOMEM;
   }
   ...
}

static void vrm_uncharge(struct vma_remap_struct *vrm)
{
   // ERROR - null ptr deref when vrm->vma is NULL
>  if (!(vrm->vma->vm_flags & VM_ACCOUNT))
       return;
   ...
}

==> Begin Human Fix <==
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{  ...
-  vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
+  vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
       vrm_uncharge(vrm);
       return -ENOMEM;
   }
+  vrm->vma = vma;
   ...
}
==> End Human Fix <==


==> Begin kAgent Fix <==
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{  ...
-  vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
+  vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
       vrm_uncharge(vrm);
+      vrm->vma = vma;
       return -ENOMEM;
   }
+  vrm->vma = vma;
   ...
}
==> End kAgent Fix <==


==> code_snippets/vma_fixed_code.c <==
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{  ... // Begin kAgent Fix
-  vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
+  vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
       vrm_uncharge(vrm);
+      vrm->vma = vma;
       return -ENOMEM;
   }
+  vrm->vma = vma;
   ... // End kAgent Fix
}
static unsigned long expand_vma_in_place(struct vma_remap_struct *vrm)
{  ... // Begin Human Fix
-  vma = vrm->vma = vma_merge_extend(&vmi, vma, vrm->delta);
+  vma = vma_merge_extend(&vmi, vma, vrm->delta);
   if (!vma) {
       vrm_uncharge(vrm);
       return -ENOMEM;
   }
+  vrm->vma = vma;
   ... // End Human Fix
}


==> code_snippets/wacom_example.c <==
static int wacom_parse_and_register(struct wacom *wacom, bool wireless)
{  ...
   features->pktlen = wacom_compute_pktlen(hdev);
   // ==> Begin Human Fix <==
+  if (!features->pktlen)
+      return -ENODEV;
   // ==> End Human Fix <==
   ...
>  error = wacom_devm_kfifo_alloc(wacom);
   if (error)
       goto fail;
   ...
fail:
   wacom_release_resources(wacom);
   return error;
}
static int wacom_devm_kfifo_alloc(struct wacom *wacom)
{
    struct wacom_wac *wacom_wac = &wacom->wacom_wac;
    // ==> Begin kAgent Fix <==
-   int fifo_size = min(PAGE_SIZE, 10 * wacom_wac->features.pktlen);
+   int fifo_size;
    ...
+   if (wacom_wac->features.pktlen == 0) {
+       hid_err(wacom->hdev, "pktlen is zero. Cannot allocate fifo.\n");
+       return -EINVAL;
+   }
+   fifo_size = min(PAGE_SIZE, 10 * wacom_wac->features.pktlen);
    // ==> End kAgent Fix <==
   ...
   error = kfifo_alloc(pen_fifo, fifo_size, GFP_KERNEL);
}
int __kfifo_alloc(struct __kfifo *fifo, unsigned int size,
   size_t esize, gfp_t gfp_mask)
{
>   size = roundup_pow_of_two(size); // ERROR !!!

